Fusion categories between $C \boxtimes D$ and $C * D$

Given a pair of fusion categories $C$ and $D$, we may form the free product $C * D$ and the tensor product $C \boxtimes D$. It is natural to think of the tensor product as a quotient of the free product. What other quotients are possible? When $C=D=A_2$, there is an infinite family of quotients interpolating between the free product and the tensor product (closely related to the $A_{2n-1}^{(1)}$ and $D_{n+2}^{(1)}$ subfactors at index 4). Bisch and Haagerup discovered one example of such an intermediate quotient when $C=A_2$ and $D=T_2$, and suggested that there might be another family here. We show that such quotients are characterized by parameters $n \geq 1$ and $\omega$ with $\omega^{2n}=1$. For $n=1,2,3$, we show $\omega$ must be 1, and construct the corresponding quotient ($n=1$ is the tensor product, $n=2$ is the example discovered by Bisch and Haagerup, and $n=3$ is new). We further show that there are no such quotients for $4 \leq n \leq 10$. Our methods also apply to the case when $C=D=T_2$, and we prove similar results there. During the preparation of this manuscript we learnt of an independent result of Liu's on subfactors. With the translation between the subfactor and fusion category settings provided here, it follows there are no such quotients for any $n \geq 4$.

==> code/JellyfishCalculations.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    128695,       3340]
NotebookOptionsPosition[    120936,       3109]
NotebookOutlinePosition[    121316,       3126]
CellTagsIndexPosition[    121273,       3123]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"FusionAtlasPaths", "=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<~/projects/fusionatlas/package/\>\"", ",", 
      "\"\<~/Documents/math papers/fusionatlas/package/\>\"", ",", 
      "\"\<~/Documents/Math/fusionatlas/package/\>\"", ",", 
      "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], ";", 
   "\n", 
   RowBox[{"$Path", "=", 
    RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "FusionAtlas`"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4202924816948385`*^9, 3.4202924867921677`*^9}, {
   3.420292533539387*^9, 3.4202925795154977`*^9}, {3.4223754203353004`*^9, 
   3.4223754221679363`*^9}, {3.4783511812374763`*^9, 3.478351190871888*^9}, {
   3.478353790142556*^9, 3.478353790976256*^9}, {3.4783640097385807`*^9, 
   3.478364010589221*^9}, 3.483182650776827*^9, {3.523296317808323*^9, 
   3.523296322490415*^9}, 3.5330507405475483`*^9, {3.576410942039184*^9, 
   3.57641094401707*^9}}],

Cell[CellGroupData[{

Cell["setup", "Section",
 CellChangeTimes->{{3.577200852360303*^9, 3.577200853103907*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"global", " ", "undefined", " ", "variables"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "\[Tau]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "\[Delta]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "\[Eta]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "n", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "\[Theta]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "\[Rho]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "\[Mu]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.570148966653616*^9, 3.570148968040423*^9}, {
  3.575384644922309*^9, 3.575384645376165*^9}, {3.5764118078899813`*^9, 
  3.576411845713667*^9}, {3.577272934166024*^9, 3.577272958135777*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[Tau]", "=", 
    RowBox[{"ToNumberField", "[", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "+", 
        SqrtBox["5"]}], "2"]], "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.570139149452108*^9, 3.5701391599898033`*^9}, 
   3.570140528202621*^9, {3.570144740476317*^9, 3.570144742166644*^9}, 
   3.57014849508175*^9, {3.57538464094198*^9, 3.575384641597538*^9}, {
   3.5755424088924*^9, 3.575542410552557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", 
   StyleBox["NonCommutativeMultiply", "MT"], 
   StyleBox["]", "MT"]}], 
  StyleBox[";", "MT"]}]], "Input",
 CellChangeTimes->{{3.570138937336204*^9, 3.5701389421486893`*^9}, 
   3.5701405296325827`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X_Plus", "**", "Y_"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "**", "Y"}], "&"}], "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", "Y_Plus"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "**", "#"}], "&"}], "/@", "Y"}]}]}], "Input",
 CellChangeTimes->{{3.5701389016672707`*^9, 3.570138925044284*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"0", "**", "X_"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", "0"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.5701410888451233`*^9, 3.57014109882156*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptOne]", "**", "X_"}], ":=", "X"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", "\[ScriptOne]"}], ":=", "X"}]}], "Input",
 CellChangeTimes->{{3.570141100083941*^9, 3.570141112534176*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]NumericQ", "[", "x_", "]"}], ":=", 
  RowBox[{"NumericQ", "[", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Delta]", "|", "\[Eta]", "|", "\[Tau]"}], ")"}], "\[Rule]", 
      "\[Pi]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.570140920557332*^9, 3.570140947962056*^9}, {
  3.570144920872699*^9, 3.5701449242153893`*^9}, {3.575542695182611*^9, 
  3.575542699414248*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Alpha]_", "?", "\[Eta]NumericQ"}], " ", "X_"}], ")"}], "**", 
   "Y_"}], ":=", 
  RowBox[{"\[Alpha]", 
   RowBox[{"(", 
    RowBox[{"X", "**", "Y"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Alpha]_", "?", "\[Eta]NumericQ"}], " ", "Y_"}], ")"}]}], ":=", 
  RowBox[{"\[Alpha]", 
   RowBox[{"(", 
    RowBox[{"X", "**", "Y"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.570138967259516*^9, 3.5701389974543047`*^9}, {
  3.5701409146801033`*^9, 3.57014091902111*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", "X_NonCommutativeMultiply", ")"}], "*"], ":=", 
  RowBox[{"NonCommutativeMultiply", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["#", "*"], "&"}], "/@", 
     RowBox[{"Reverse", "[", 
      RowBox[{"List", "@@", "X"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5701407720892353`*^9, 3.570140802805978*^9}, {
  3.570151681743194*^9, 3.570151691909824*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", "X_Plus", ")"}], "*"], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["#", "*"], "&"}], "/@", "X"}]}]], "Input",
 CellChangeTimes->{{3.57014083011693*^9, 3.570140850260479*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SuperscriptBox[
    RowBox[{"(", "X_", ")"}], "*"], "*"], ":=", "X"}]], "Input",
 CellChangeTimes->{{3.570141005503119*^9, 3.57014101319733*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "Conjugate", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.570141178466387*^9, 3.5701411823138123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "\[Eta]", "]"}], "=", 
   SuperscriptBox["\[Eta]", 
    RowBox[{"-", "1"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.570141164197321*^9, 3.5701411752311773`*^9}, {
  3.570141215983479*^9, 3.57014126293727*^9}, {3.5701546821743*^9, 
  3.5701546825315104`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "\[Delta]", "]"}], "=", "\[Delta]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.570144982153371*^9, 3.5701449854739532`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "\[Tau]", "]"}], "=", "\[Tau]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.575542719355699*^9, 3.575542721355338*^9}}],

Cell[BoxData[{
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Alpha]_", "?", "\[Eta]NumericQ"}], ")"}], "X_"}], ")"}], 
   "*"], ":=", 
  RowBox[{
   RowBox[{"Conjugate", "[", "\[Alpha]", "]"}], 
   SuperscriptBox["X", "*"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}], ")"}], "*"], ":=", 
  RowBox[{"Conjugate", "[", "\[Alpha]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5701409571789827`*^9, 3.5701409815780907`*^9}, {
  3.570145003979594*^9, 3.570145017728948*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareLinearMorphism", "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"\[Alpha]_", "?", "\[Eta]NumericQ"}], " ", "Z_"}], "]"}], ":=", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"X", "[", "Z", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "[", "Z_Plus", "]"}], ":=", 
      RowBox[{"X", "/@", "Z"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "[", 
       SuperscriptBox["A_", "*"], "]"}], ":=", 
      SuperscriptBox[
       RowBox[{"X", "[", "A", "]"}], "*"]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.570139328316846*^9, 3.570139375215646*^9}, {
  3.570139508848732*^9, 3.570139555735332*^9}, {3.570139639195208*^9, 
  3.570139645672543*^9}, {3.5701397193326197`*^9, 3.5701397787056026`*^9}, {
  3.57014106064002*^9, 3.5701410608046427`*^9}, {3.575399827029133*^9, 
  3.5753998356689177`*^9}, {3.575399881970954*^9, 3.575399900579383*^9}, {
  3.575400215642354*^9, 3.575400238485653*^9}, {3.575408907325941*^9, 
  3.5754089175267973`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareAlgebraMorphism", "[", "X_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"\[Alpha]_", "?", "\[Eta]NumericQ"}], " ", "Z_"}], "]"}], ":=", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"X", "[", "Z", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "[", "Z_Plus", "]"}], ":=", 
      RowBox[{"X", "/@", "Z"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"A_", "**", "B_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"X", "[", "A", "]"}], "**", 
       RowBox[{"X", "[", "B", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X", "[", 
       SuperscriptBox["A_", "*"], "]"}], ":=", 
      SuperscriptBox[
       RowBox[{"X", "[", "A", "]"}], "*"]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.570139328316846*^9, 3.570139375215646*^9}, {
  3.570139508848732*^9, 3.570139555735332*^9}, {3.570139639195208*^9, 
  3.570139645672543*^9}, {3.5701397193326197`*^9, 3.5701397787056026`*^9}, {
  3.57014106064002*^9, 3.5701410608046427`*^9}, {3.575399827029133*^9, 
  3.5753998356689177`*^9}, {3.575399881970954*^9, 3.575399900579383*^9}, {
  3.575400215642354*^9, 3.5754002165270863`*^9}, {3.5764117169908447`*^9, 
  3.576411736410654*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "rewrite", " ", "with", " ", "caboose", " ", "and", " ", "engine", " ", 
     "stuffs"}], "..."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TwocarToTrain", "[", "Y_onecar", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "\[Equal]", "0"}], ",", 
      RowBox[{"train", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"wheel", "[", 
         RowBox[{"Y", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "]"}]}], "]"}], ",", 
      RowBox[{"train", "[", 
       RowBox[{
        RowBox[{"wheel", "[", 
         RowBox[{"Y", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TwocarToTrain", "[", "Y_NonCommutativeMultiply", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"list", ",", "left", ",", "right", ",", "withoutEngine"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"list", "=", 
        RowBox[{"List", "@@", "Y"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"left", "=", 
        RowBox[{
        "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"right", "=", 
        RowBox[{"list", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"withoutEngine", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "right", "]"}], "===", "rightEngine"}], ",", 
          RowBox[{"train", "@@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", "#"}], "&"}], "/@", 
             RowBox[{"list", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{";;", 
                RowBox[{"-", "2"}]}], ",", 
               RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], 
            "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"train", "@@", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", "#"}], "&"}], "/@", 
             RowBox[{"list", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"2", ";;"}], ",", 
               RowBox[{"2", ";;", "3"}]}], "\[RightDoubleBracket]"}]}], 
            "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "right", "]"}], "===", "rightEngine"}], ",", 
         RowBox[{"withoutEngine", "~", "Join", "~", 
          RowBox[{"train", "[", 
           RowBox[{
            RowBox[{
            "right", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"wheel", "[", 
             RowBox[{
             "right", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"train", "[", 
           RowBox[{
            RowBox[{"wheel", "[", 
             RowBox[{
             "left", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], ",", 
            RowBox[{
            "left", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "]"}], "~", "Join", "~", "withoutEngine"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.575383782189686*^9, 3.575383860721327*^9}, {
   3.575383899367826*^9, 3.5753840168173313`*^9}, 3.57538407154489*^9, {
   3.575384103342849*^9, 3.575384107102153*^9}, {3.575398499069551*^9, 
   3.575398511472365*^9}, {3.575398648408059*^9, 3.575398672564178*^9}, {
   3.575398890173296*^9, 3.5753989996537437`*^9}, {3.575409015544118*^9, 
   3.575409040567218*^9}, {3.5754091267558613`*^9, 3.5754091617381763`*^9}, {
   3.57540934744587*^9, 3.575409353987541*^9}, {3.575409805322611*^9, 
   3.575409843695364*^9}, {3.575539713280246*^9, 3.57553976659966*^9}, {
   3.5755398084341183`*^9, 3.575539835473237*^9}, {3.575539907451749*^9, 
   3.575539940448905*^9}, {3.5755401080284758`*^9, 3.575540118311779*^9}, {
   3.5764109768950577`*^9, 3.576410993244751*^9}, {3.57641211228041*^9, 
   3.576412122255487*^9}, {3.576412823177994*^9, 3.5764128738779593`*^9}, {
   3.576413544164538*^9, 3.576413567141472*^9}, {3.576413611761066*^9, 
   3.576413795325494*^9}, {3.576413833959642*^9, 3.5764138384473753`*^9}, {
   3.576413882565452*^9, 3.576413890269001*^9}, {3.576413925561865*^9, 
   3.576413999393959*^9}, {3.576414108453451*^9, 3.576414241937909*^9}, {
   3.576414309695649*^9, 3.576414342963442*^9}, {3.5764143914307423`*^9, 
   3.576414424141341*^9}, {3.576414472543062*^9, 3.576414574233287*^9}, {
   3.576414612964332*^9, 3.576414658672039*^9}, {3.5764185260443277`*^9, 
   3.576418527091683*^9}, 3.576419247437379*^9, {3.576419287306244*^9, 
   3.576419379810601*^9}, {3.577199181232294*^9, 3.577199214501313*^9}, {
   3.577199257980466*^9, 3.5771993230064487`*^9}, {3.5771993565174513`*^9, 
   3.577199394378997*^9}, {3.577199434335387*^9, 3.5771994470743647`*^9}, {
   3.5771995706630373`*^9, 3.577199609059208*^9}, {3.577199670825617*^9, 
   3.577199889350815*^9}, {3.5771999346021748`*^9, 3.577199942592018*^9}, {
   3.5771999763594313`*^9, 3.577199993213728*^9}, {3.577200042508749*^9, 
   3.577200108842091*^9}, {3.577200151381181*^9, 3.5772001520041447`*^9}, {
   3.577200556870043*^9, 3.577200557044587*^9}}],

Cell[BoxData[
 RowBox[{"DeclareLinearMorphism", "[", "TwocarToTrain", "]"}]], "Input",
 CellChangeTimes->{{3.575408969909408*^9, 3.57540897610881*^9}, 
   3.576411001514735*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nEvenQ", "[", "i_", "]"}], ":=", 
  RowBox[{"EvenQ", "[", 
   RowBox[{"i", "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575400038139367*^9, 3.575400059283658*^9}}],

Cell[CellGroupData[{

Cell["Typesetting", "Subsection",
 CellChangeTimes->{{3.581791591753837*^9, 3.581791593415489*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 3.538250832774498*^9}, {3.574533353605348*^9, 
  3.574533363702684*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toPair", "[", "T_train", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"T", "\[Rule]", "1"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toPair", "[", 
   RowBox[{"\[Alpha]_", " ", "T_train"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"T", "\[Rule]", "\[Alpha]"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.5817760818775387`*^9, 3.581776108157852*^9}, {
  3.581776175014998*^9, 3.581776190742467*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"typesetTrain", "[", 
   RowBox[{"X", ":", 
    RowBox[{"train", "[", 
     RowBox[{
      RowBox[{"wheel", "[", "a_", "]"}], ",", "__"}], "]"}]}], "]"}], ":=", 
  RowBox[{"\"\<$\\\\train[\\\\wheel[ \>\"", "<>", 
   RowBox[{"toLaTeX", "[", "a", "]"}], "<>", "\"\<],\>\"", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"toLaTeX", "/@", 
      RowBox[{"(", 
       RowBox[{"List", "@@", 
        RowBox[{"X", "\[LeftDoubleBracket]", 
         RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
     "\"\<,\>\""}], "]"}], "<>", "\"\<]$\>\""}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"typesetTrain", "[", 
   RowBox[{"X", ":", 
    RowBox[{"train", "[", 
     RowBox[{"__", ",", 
      RowBox[{"wheel", "[", "b_", "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"\"\<$\\\\train[\>\"", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"toLaTeX", "/@", 
      RowBox[{"(", 
       RowBox[{"List", "@@", 
        RowBox[{"X", "\[LeftDoubleBracket]", 
         RowBox[{";;", 
          RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
     "\"\<,\>\""}], "]"}], "<>", "\"\<,\\\\wheel[\>\"", "<>", 
   RowBox[{"toLaTeX", "[", "b", "]"}], "<>", "\"\<]]$\>\""}]}]}], "Input",
 CellChangeTimes->{{3.5817753853529787`*^9, 3.581775391274551*^9}, {
   3.581775424419598*^9, 3.5817755259152613`*^9}, {3.5817755721051598`*^9, 
   3.5817755985670977`*^9}, {3.581775652849596*^9, 3.5817757899564743`*^9}, {
   3.5817873485629673`*^9, 3.581787352153345*^9}, 3.5817874317295723`*^9, {
   3.581787563722204*^9, 3.581787565501792*^9}, {3.581791819087119*^9, 
   3.581791876399777*^9}, {3.58179190882295*^9, 3.581791920758525*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"StringQ", "[", "S", "]"}], ",", "S", ",", 
    RowBox[{"ToString", "[", 
     RowBox[{"S", ",", "TeXForm"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.539032146159383*^9, 3.539032165917276*^9}, {
  3.5732973732935753`*^9, 3.5732973839728193`*^9}, {3.581775955396276*^9, 
  3.581775961778303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetLine", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"typesetTrain", "[", 
    RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    "]"}], "<>", "\"\< & $\\\\displaystyle \>\"", " ", "<>", 
   RowBox[{"toLaTeX", "[", 
    RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
    "]"}], "<>", "\"\<$ & $\\\\displaystyle \>\"", "<>", 
   RowBox[{"toLaTeX", "[", 
    RowBox[{"m", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
    "]"}], "<>", "\"\<$\>\""}]}]], "Input",
 CellChangeTimes->{{3.581776405136139*^9, 3.581776487332417*^9}, 
   3.581776525403389*^9, {3.581786267997801*^9, 3.581786274981063*^9}, {
   3.5817877300424147`*^9, 3.581787741584344*^9}, {3.581787797469735*^9, 
   3.581787798782398*^9}, {3.5817918853491364`*^9, 3.581791896164258*^9}, {
   3.581791931155589*^9, 3.581791940699336*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["A3-A4", "Section",
 CellChangeTimes->{{3.577291546584147*^9, 3.5772915479581757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lessThanOrEqualQ", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"IntegerQ", "[", "i", "]"}], ",", "True", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}], "\[LessEqual]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lessThanQ", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"IntegerQ", "[", "i", "]"}], ",", "True", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}], "<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.5754108498512163`*^9, 3.575410915439303*^9}, {
  3.5754120925288363`*^9, 3.575412125785613*^9}, {3.575413746349578*^9, 
  3.575413871312141*^9}, {3.575414040593137*^9, 3.575414058390779*^9}, {
  3.5764110786294394`*^9, 3.576411110969102*^9}, {3.576418203645046*^9, 
  3.576418226238006*^9}, {3.577198944749282*^9, 3.5771989473484087`*^9}, {
  3.57719903015331*^9, 3.5771990303487053`*^9}}],

Cell[CellGroupData[{

Cell["theta and rho", "Subsection",
 CellChangeTimes->{{3.577272912688817*^9, 3.577272914951827*^9}, {
  3.577291549494115*^9, 3.5772915524139557`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", 
   RowBox[{"onecar", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "\[Equal]", "0"}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"b", "\[GreaterEqual]", "0"}], ")"}]}], ",", 
    RowBox[{"onecar", "[", 
     RowBox[{"a", ",", 
      RowBox[{"b", "+", "1"}]}], "]"}], ",", 
    RowBox[{"onecar", "[", 
     RowBox[{
      RowBox[{"a", "+", "1"}], ",", "b"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"nEvenQ", "[", "a", "]"}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"!", 
      RowBox[{"nEvenQ", "[", "b", "]"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{"nEvenQ", "[", "c", "]"}], ")"}]}]}], ":=", 
  RowBox[{"twocar", "[", 
   RowBox[{
    RowBox[{"a", "+", "1"}], ",", 
    RowBox[{"b", "-", "1"}], ",", 
    RowBox[{"c", "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"rightEngine", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"nEvenQ", "[", "a", "]"}], ")"}]}], ":=", 
  RowBox[{"rightEngine", "[", 
   RowBox[{
    RowBox[{"a", "+", "1"}], ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"leftEngine", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"nEvenQ", "[", "b", "]"}], ")"}]}], ":=", 
  RowBox[{"leftEngine", "[", 
   RowBox[{"a", ",", 
    RowBox[{"b", "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"DeclareAlgebraMorphism", "[", "\[Theta]", "]"}]}], "Input",
 CellChangeTimes->{{3.5753999812409763`*^9, 3.5753999847744713`*^9}, {
   3.575400025783847*^9, 3.575400028816141*^9}, {3.57540008663873*^9, 
   3.5754000935537033`*^9}, {3.575409756681953*^9, 3.575409769752698*^9}, 
   3.5754117965259027`*^9, {3.575413768084025*^9, 3.575413774754467*^9}, {
   3.576411025679875*^9, 3.5764110410621853`*^9}, {3.5764116944763317`*^9, 
   3.5764116951525993`*^9}, {3.5764126721197567`*^9, 3.576412730347205*^9}, {
   3.5764130164653797`*^9, 3.5764130249718027`*^9}, {3.576413214589616*^9, 
   3.5764132160535097`*^9}, {3.576413249227065*^9, 3.576413255826317*^9}, {
   3.577199168798358*^9, 3.5771991705301857`*^9}, 3.5772971042603273`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"onecar", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "\[Equal]", "0"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"b", ">", "0"}], ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["\[Eta]", 
          RowBox[{"-", "2"}]], "\[Tau]"], ")"}], 
       RowBox[{"onecar", "[", 
        RowBox[{"0", ",", 
         RowBox[{"b", "+", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", "\[Eta]", ")"}], 
       RowBox[{"(*", 
        RowBox[{"caboose", "[", 
         RowBox[{"2", "n"}], "]"}], "***)"}], 
       RowBox[{
        RowBox[{"twocar", "[", 
         RowBox[{
          RowBox[{"2", "n"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ",", "0"}], "]"}], "**", 
        RowBox[{"rightEngine", "[", 
         RowBox[{"0", ",", "b"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["\[Eta]", "2"], "\[Tau]"], ")"}], 
       RowBox[{"onecar", "[", 
        RowBox[{
         RowBox[{"a", "+", "1"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        SuperscriptBox["\[Eta]", 
         RowBox[{"-", "1"}]], ")"}], 
       RowBox[{
        RowBox[{"leftEngine", "[", 
         RowBox[{"a", ",", "0"}], "]"}], "**", 
        RowBox[{"twocar", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ",", 
          RowBox[{"2", "n"}]}], "]"}]}]}]}]}], 
    RowBox[{"(*", 
     RowBox[{"**", 
      RowBox[{"caboose", "[", 
       RowBox[{"2", "n"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"!", 
      RowBox[{"nEvenQ", "[", "a", "]"}]}], ")"}], "&&", 
    RowBox[{"nEvenQ", "[", "b", "]"}], "&&", 
    RowBox[{"(", 
     RowBox[{"!", 
      RowBox[{"nEvenQ", "[", "c", "]"}]}], ")"}]}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", "\[Tau]"], ")"}], 
    RowBox[{"(", 
     RowBox[{"twocar", "[", 
      RowBox[{
       RowBox[{"a", "+", "1"}], ",", 
       RowBox[{"b", "-", "1"}], ",", 
       RowBox[{"c", "+", "1"}]}], "]"}], ")"}]}], "+", "\[IndentingNewLine]", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"lessThanQ", "[", 
       RowBox[{"a", ",", "n"}], "]"}], "&&", 
      RowBox[{"lessThanQ", "[", 
       RowBox[{"c", ",", "n"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"twocar", "[", 
       RowBox[{
        RowBox[{"a", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ",", "b"}], "]"}], "**", 
      RowBox[{"twocar", "[", 
       RowBox[{"b", ",", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ",", 
        RowBox[{"c", "+", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lessThanQ", "[", 
        RowBox[{"a", ",", "n"}], "]"}], ",", 
       RowBox[{
        RowBox[{"twocar", "[", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ",", "b"}], "]"}], "**", 
        RowBox[{"twocar", "[", 
         RowBox[{"b", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ",", 
          RowBox[{"2", "n"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lessThanQ", "[", 
          RowBox[{"c", ",", "n"}], "]"}], ",", 
         RowBox[{
          RowBox[{"twocar", "[", 
           RowBox[{
            RowBox[{"2", "n"}], ",", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ",", "b"}], "]"}], "**", 
          RowBox[{"twocar", "[", 
           RowBox[{"b", ",", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ",", 
            RowBox[{"c", "+", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"twocar", "[", 
           RowBox[{
            RowBox[{"2", "n"}], ",", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ",", "b"}], "]"}], "**", 
          RowBox[{"twocar", "[", 
           RowBox[{"b", ",", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ",", 
            RowBox[{"2", "n"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"rightEngine", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"nEvenQ", "[", "a", "]"}]}], ")"}]}], ":=", 
  RowBox[{"rightEngine", "[", 
   RowBox[{
    RowBox[{"a", "+", "1"}], ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"leftEngine", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"nEvenQ", "[", "b", "]"}]}], ")"}]}], ":=", 
  RowBox[{"leftEngine", "[", 
   RowBox[{"a", ",", 
    RowBox[{"b", "+", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.575399605133794*^9, 3.575399640321632*^9}, {
   3.575400116743252*^9, 3.5754001191186323`*^9}, {3.575409571544012*^9, 
   3.575409693198843*^9}, {3.57540972513173*^9, 3.575409736948566*^9}, {
   3.575410723543795*^9, 3.575410736847055*^9}, {3.5754108182086554`*^9, 
   3.57541083330443*^9}, {3.575410934761653*^9, 3.575411066199554*^9}, 
   3.575411106637063*^9, {3.5754111486524267`*^9, 3.57541116886446*^9}, {
   3.575411339700211*^9, 3.575411356025922*^9}, 3.575411762954821*^9, {
   3.5754120993610067`*^9, 3.575412106895046*^9}, {3.57541361503514*^9, 
   3.5754136278511753`*^9}, {3.575413762686904*^9, 3.5754138014133253`*^9}, 
   3.575413884760158*^9, {3.5754142053971987`*^9, 3.5754142057328167`*^9}, {
   3.57541444853441*^9, 3.5754144668016853`*^9}, {3.5764111260634623`*^9, 
   3.5764111276506844`*^9}, {3.5764114972611837`*^9, 
   3.5764115494022408`*^9}, {3.5764116102002993`*^9, 3.576411633874628*^9}, {
   3.5764117524324837`*^9, 3.576411753165216*^9}, 3.5764134953495083`*^9, {
   3.577198891225193*^9, 3.577198916391679*^9}, {3.57719897236404*^9, 
   3.5771990592060337`*^9}, {3.5771991172898283`*^9, 
   3.5771991636087914`*^9}, {3.577297110109976*^9, 3.577297116912125*^9}}],

Cell[BoxData[
 RowBox[{"DeclareAlgebraMorphism", "[", "\[Rho]", "]"}]], "Input",
 CellChangeTimes->{{3.575399786918255*^9, 3.5753998007236423`*^9}, 
   3.575400251637053*^9, {3.576412755427349*^9, 3.576412757016987*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["reducing chains of twocars", "Subsection",
 CellChangeTimes->{{3.575412680097691*^9, 3.575412693656458*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", "b_", ",", 
      RowBox[{"2", "n"}]}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{
      RowBox[{"2", "n"}], ",", "c_", ",", "d_"}], "]"}]}], "/;", 
   RowBox[{
    RowBox[{"lessThanQ", "[", 
     RowBox[{"b", ",", "n"}], "]"}], "&&", 
    RowBox[{"lessThanQ", "[", 
     RowBox[{"c", ",", "n"}], "]"}]}]}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", "b_", ",", 
      RowBox[{"2", "n"}]}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{
      RowBox[{"2", "n"}], ",", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}], ",", "c_"}], "]"}]}], "/;", 
   RowBox[{"lessThanQ", "[", 
    RowBox[{"b", ",", "n"}], "]"}]}], ":=", 
  RowBox[{"twocar", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}], ",", 
      RowBox[{"2", "n"}]}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{
      RowBox[{"2", "n"}], ",", "b_", ",", "c_"}], "]"}]}], "/;", 
   RowBox[{"lessThanQ", "[", 
    RowBox[{"b", ",", "n"}], "]"}]}], ":=", 
  RowBox[{"twocar", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twocar", "[", 
    RowBox[{"a_", ",", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}], ",", 
     RowBox[{"2", "n"}]}], "]"}], "**", 
   RowBox[{"twocar", "[", 
    RowBox[{
     RowBox[{"2", "n"}], ",", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}], ",", "b_"}], "]"}]}], ":=", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{"-", "1"}], "\[Tau]"], ")"}], 
   RowBox[{"twocar", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}], ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.575399101714525*^9, 3.5753991509748907`*^9}, {
  3.575399909966247*^9, 3.575399911588407*^9}, {3.575411944440611*^9, 
  3.5754119857200327`*^9}, {3.575412031633593*^9, 3.5754120335827312`*^9}, {
  3.575412129776845*^9, 3.57541213139091*^9}, {3.5754123318187027`*^9, 
  3.575412335960546*^9}, {3.575412751497087*^9, 3.575412752616816*^9}, {
  3.575413910657084*^9, 3.575413951074595*^9}, {3.576411864870339*^9, 
  3.5764118671331263`*^9}, {3.576418425405521*^9, 3.576418427659123*^9}, {
  3.577297128661922*^9, 3.5772971359877234`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["multiplying by U and U^*", "Subsection",
 CellChangeTimes->{{3.575412389648161*^9, 3.575412394656479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "**", 
    RowBox[{"train", "[", 
     RowBox[{
      RowBox[{"wheel", "[", "a_", "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "**", "Ustar"}], "/;", 
   RowBox[{"(", 
    RowBox[{"a", ">", "0"}], ")"}]}], ":=", 
  RowBox[{"train", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"wheel", "[", "a", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575415119618102*^9, 3.5754151422874403`*^9}, {
  3.576418640390246*^9, 3.576418664641039*^9}, {3.5764187016759768`*^9, 
  3.5764187100954027`*^9}, {3.577200196470779*^9, 3.577200212911026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "**", 
    RowBox[{"(", 
     RowBox[{"X", ":", 
      RowBox[{"train", "[", 
       RowBox[{
        RowBox[{"wheel", "[", "a_", "]"}], ",", "__"}], "]"}]}], ")"}], "**", 
    "Ustar"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Length", "[", "X", "]"}], ">", "2"}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"train", "[", 
    RowBox[{
     RowBox[{"2", "n"}], "+", "a"}], "]"}], "~", "Join", "~", 
   RowBox[{"X", "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;", 
     RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
   RowBox[{"train", "[", 
    RowBox[{"wheel", "[", 
     RowBox[{
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "-", 
      RowBox[{"2", "n"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5754123997908297`*^9, 3.5754124967722807`*^9}, {
   3.575412631439928*^9, 3.575412664592222*^9}, {3.5754145984608507`*^9, 
   3.5754145989071217`*^9}, 3.575414706115889*^9, {3.575414801940893*^9, 
   3.575414805034726*^9}, {3.575415353167172*^9, 3.575415586287068*^9}, {
   3.575415624388216*^9, 3.575415701519732*^9}, {3.575415732109026*^9, 
   3.575415763084058*^9}, {3.576411979728813*^9, 3.576411987531699*^9}, {
   3.576414026780735*^9, 3.5764140964847116`*^9}, {3.576418585787621*^9, 
   3.5764186029522247`*^9}, {3.576418739711684*^9, 3.576418826823545*^9}, {
   3.5764189432560062`*^9, 3.576418943354117*^9}, {3.576418999812353*^9, 
   3.576419031122101*^9}, {3.576419071846921*^9, 3.5764190876849813`*^9}, {
   3.576419121907405*^9, 3.576419135200852*^9}, {3.5764194269248943`*^9, 
   3.576419427227408*^9}, {3.576419461880178*^9, 3.576419542233864*^9}, {
   3.577200225194313*^9, 3.5772002807888107`*^9}, {3.577200455321986*^9, 
   3.577200473301568*^9}, {3.577200811410449*^9, 3.57720083839847*^9}, {
   3.577200956207086*^9, 3.577200967876421*^9}, {3.5772010022996597`*^9, 
   3.5772010179433727`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["iterating", "Subsection",
 CellChangeTimes->{{3.575551279743835*^9, 3.575551280757416*^9}, {
  3.575551329143043*^9, 3.575551330173071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RhoTheta", "[", "X_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"\[Theta]", "[", "X", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575544054837372*^9, 3.575544064823072*^9}, {
  3.5755441155440817`*^9, 3.5755441171108723`*^9}, {3.576412026834496*^9, 
  3.576412029769472*^9}, {3.576412072021961*^9, 3.57641207258144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThetaRho", "[", "X_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"\[Theta]", "[", 
    RowBox[{"\[Rho]", "[", "X", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575544071088579*^9, 3.575544080478302*^9}, {
  3.575544119367607*^9, 3.57554412126278*^9}, {3.576412032985415*^9, 
  3.5764120349929647`*^9}, {3.576412074030057*^9, 3.576412074781499*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"iterateRhoTheta", "[", "k_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"TwocarToTrain", "[", 
      RowBox[{"Nest", "[", 
       RowBox[{"RhoTheta", ",", 
        RowBox[{"onecar", "[", 
         RowBox[{"0", ",", "0"}], "]"}], ",", "k"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"_train", "|", "_onecar", "|", "_\[Eta]"}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.575541748218321*^9, 3.575541753924844*^9}, {
   3.575541825516604*^9, 3.575541849760002*^9}, {3.575541884839284*^9, 
   3.575541885621524*^9}, {3.575543762905746*^9, 3.575543767629251*^9}, {
   3.5755438832454863`*^9, 3.57554390543141*^9}, {3.575544102431047*^9, 
   3.5755441060337057`*^9}, 3.575551381888526*^9, {3.5764120399786453`*^9, 
   3.576412086566094*^9}, 3.57641296364715*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"iterateThetaRho", "[", "k_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"TwocarToTrain", "[", 
      RowBox[{"Nest", "[", 
       RowBox[{"ThetaRho", ",", 
        RowBox[{"onecar", "[", 
         RowBox[{"0", ",", "0"}], "]"}], ",", "k"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"_train", "|", "_onecar", "|", "_\[Eta]"}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.575541857560837*^9, 3.575541891692787*^9}, {
   3.5755441093969383`*^9, 3.575544113946377*^9}, 3.575551385032058*^9, {
   3.576412043158856*^9, 3.576412089085689*^9}, 3.576412965126614*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["comparing ", "Subsection",
 CellChangeTimes->{{3.5754160697585363`*^9, 3.575416070747501*^9}, {
  3.57641475892273*^9, 3.576414765283167*^9}, {3.581789349249251*^9, 
  3.58178935079216*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "compare", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compare", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"compare", "[", "k", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"iterateRhoTheta", "[", "k", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "**", 
          RowBox[{"iterateThetaRho", "[", "k", "]"}], "**", "Ustar"}], ")"}], 
        "/.", 
        RowBox[{"{", 
         RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"_train", "|", "_\[Eta]"}], ")"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.575415934497257*^9, 3.5754161533725433`*^9}, {
   3.5754161842912903`*^9, 3.575416213295793*^9}, {3.5755409705613003`*^9, 
   3.575540997482939*^9}, {3.575541181535445*^9, 3.575541182979388*^9}, {
   3.575541225090252*^9, 3.575541228613084*^9}, 3.575541779558482*^9, {
   3.57554421737871*^9, 3.575544231149987*^9}, {3.5755516423034067`*^9, 
   3.575551667064726*^9}, {3.575551763530958*^9, 3.5755517742356443`*^9}, {
   3.575576483316784*^9, 3.575576485354403*^9}, {3.5764121792136707`*^9, 
   3.576412198038413*^9}, {3.576419591238689*^9, 3.576419604738565*^9}, 
   3.577200602071268*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diff", "[", "k_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"compare", "[", "k", "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x_train", "\[Rule]", "1"}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.57541642119731*^9, 3.575416438258705*^9}, {
   3.575470152051079*^9, 3.575470248322423*^9}, {3.576419615618698*^9, 
   3.576419660231038*^9}, 3.577200661437147*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffWith\[Eta]IsOne", "[", "k_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"compare", "[", "k", "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.5754702373297977`*^9, 3.5754703152268457`*^9}, {
  3.5754716066144533`*^9, 3.575471606996159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"left", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"left", "[", "k", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"iterateRhoTheta", "[", "k", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"_train", "|", "_\[Eta]"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5755762975463943`*^9, 3.575576360416498*^9}, {
   3.575576475374092*^9, 3.575576476462967*^9}, {3.576412201633439*^9, 
   3.576412243994218*^9}, {3.576419692537797*^9, 3.57641969311806*^9}, 
   3.5772010403749866`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"right", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"right", "[", "k", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "**", 
          RowBox[{"iterateThetaRho", "[", "k", "]"}], "**", "Ustar"}], ")"}], 
        "/.", 
        RowBox[{"{", 
         RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"_train", "|", "_\[Eta]"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.575576313440413*^9, 3.575576322545113*^9}, {
   3.575576369700666*^9, 3.5755763732937*^9}, {3.575576478674532*^9, 
   3.575576480151178*^9}, {3.5764122029770813`*^9, 3.5764122475929813`*^9}, 
   3.576419697319701*^9, 3.5772010430692596`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diagramsInCompare", "[", "k_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"compare", "[", "k", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", "_train", ",", 
     "\[Infinity]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"table", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"compare", "[", "k", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", "d"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"left", "[", "k", "]"}], ",", "d"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"right", "[", "k", "]"}], ",", "d"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"diagramsInCompare", "[", "k", "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.575576383867303*^9, 3.575576471289119*^9}, 
   3.575576530060788*^9, {3.5755765823610973`*^9, 3.575576591078805*^9}, 
   3.576412204442528*^9, {3.576419717766056*^9, 3.5764197218052893`*^9}, {
   3.576419826886602*^9, 3.576419842931464*^9}, 3.577201045966693*^9, {
   3.57729725892785*^9, 3.577297263606833*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["finding solutions", "Subsection",
 CellChangeTimes->{{3.575541271087335*^9, 3.575541273303104*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"findSolutions", "[", "k_", "]"}], ":=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"List", "@@", 
        RowBox[{"compare", "[", "k", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x_train", "\[Rule]", "1"}], ",", 
         RowBox[{"y_onecar", "\[Rule]", "1"}]}], "}"}]}], ")"}], "\[Equal]", 
     "0"}], ",", "\[Eta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.57541642119731*^9, 3.575416438258705*^9}, {
  3.575471615309987*^9, 3.5754716156662807`*^9}, {3.577292608571834*^9, 
  3.577292609025694*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<", "10"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{
    RowBox[{"Print", "[", "k", "]"}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"AbsoluteTiming", "[", 
      RowBox[{"findSolutions", "[", "k", "]"}], "]"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.575416518516987*^9, 3.575416581743245*^9}, {
   3.5754167710926323`*^9, 3.575416791018731*^9}, 3.5754716297978983`*^9, {
   3.581775279546938*^9, 3.581775279857943*^9}, {3.581792067379129*^9, 
   3.581792067668174*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792072627936*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.005463`4.188976194010548", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792072631371*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792072634101*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004424`4.097360111792608", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.5817920726371403`*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.5817920726398363`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.020341`4.759917293302283", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Eta]", "\[Rule]", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.58179207264251*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792072645279*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.027977`4.8983461363430605", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.58179207268499*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.58179207268773*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.132025`5.572201169656505", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.5817920727863483`*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792072788821*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.756321`6.330251152674972", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.58179207354283*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792073545622*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.945179`7.145727009814461", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792078488131*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792078490815*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"36.599958`8.015025580519387", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792115088025*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792115090114*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"280.820446`8.899973718256152", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, 
   3.581775285865753*^9, 3.581792395909047*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<", "10"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{
    RowBox[{"Print", "[", "k", "]"}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"AbsoluteTiming", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"diffWith\[Eta]IsOne", "[", "k", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x_train", "\[Rule]", "1"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"{", "0", "}"}]}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.575416518516987*^9, 3.575416581743245*^9}, {
   3.5754167710926323`*^9, 3.575416791018731*^9}, {3.5754703996135*^9, 
   3.575470453345731*^9}, {3.57547070485146*^9, 3.5754707071695433`*^9}, 
   3.575470775719947*^9, {3.575471632800173*^9, 3.575471632919767*^9}, {
   3.577292611138791*^9, 3.5772926117301817`*^9}, {3.581775274884223*^9, 
   3.5817752751882067`*^9}, {3.581775337096019*^9, 3.5817753405256844`*^9}, {
   3.581792064751103*^9, 3.5817920649404087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.5817923959559727`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000073`2.3148678536164327", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395957704*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395959942*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000027`1.8829087576549597", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395962213*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.58179239596439*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000059`2.2223970051381134", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.58179239596682*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395969058*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000164`2.6663888415436703", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395971259*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395973391*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000494`3.1452719424196207", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395975552*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395977639*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.00206`3.76541221386513", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395979701*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.5817923959817057`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.008861`4.3990277300528895", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792395983748*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.5817923959857273`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.040911`5.063385088716033", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792396006323*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.5817923960085773`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.173336`5.690433763813281", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.581775340886586*^9, 3.581792396177589*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Typesetting table", "Subsection",
 CellChangeTimes->{{3.5817753748432693`*^9, 3.581775381687852*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetRhoThetaArray", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "rhoThetaRules", ",", "thetaRhoRules", ",", "remainingRhoTheta", ",", 
      "remainingThetaRho", ",", "trains", ",", "matrix", ",", "lines"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rhoThetaRules", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"toPair", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", 
          RowBox[{"iterateRhoTheta", "[", "k", "]"}]}], ")"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"thetaRhoRules", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"toPair", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"U", "**", 
              RowBox[{"iterateThetaRho", "[", "k", "]"}], "**", "Ustar"}], 
             ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}]}], ")"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"trains", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"thetaRhoRules", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "~", "Join", 
        "~", 
        RowBox[{"rhoThetaRules", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"remainingRhoTheta", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"trains", "/.", "rhoThetaRules"}], ",", "_train"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"rhoThetaRules", "=", 
      RowBox[{"rhoThetaRules", "~", "Join", "~", 
       RowBox[{"Thread", "[", 
        RowBox[{"remainingRhoTheta", "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "remainingRhoTheta", "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"remainingThetaRho", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"trains", "/.", "thetaRhoRules"}], ",", "_train"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"thetaRhoRules", "=", 
      RowBox[{"thetaRhoRules", "~", "Join", "~", 
       RowBox[{"Thread", "[", 
        RowBox[{"remainingThetaRho", "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "remainingThetaRho", "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"matrix", "=", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"trains", ",", 
            RowBox[{"Factor", "[", 
             RowBox[{"trains", "/.", "rhoThetaRules"}], "]"}], ",", 
            RowBox[{"Factor", "[", 
             RowBox[{"trains", "/.", "thetaRhoRules"}], "]"}]}], "}"}], "]"}],
          "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "\[Tau]"}], "\[Rule]", 
           SuperscriptBox["\[Tau]", "2"]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", "\[Rule]", 
          SubscriptBox["\[Sigma]", "U"]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lines", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"typesetLine", ",", "matrix", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{longtable}{|c|c|c|}\\n\\\\hline\\\\text{Train} & \
\\\\rho\\\\zeta(U) & U(\\\\zeta\\\\rho(U))U^*\\n\\\\\\\\\\\\hline\\n\>\"", "<>",
       "\[IndentingNewLine]", 
      RowBox[{"mkString", "[", 
       RowBox[{"lines", ",", "\"\<\\n\\\\\\\\\\\\hline\\n\>\""}], "]"}], 
      "\[IndentingNewLine]", "<>", 
      "\"\<\\n\\\\\\\\\\\\hline\\n\\\\end{longtable}\\n\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.581775995290763*^9, 3.581776077989534*^9}, {
   3.581776119873563*^9, 3.5817761608839283`*^9}, {3.5817762106554403`*^9, 
   3.5817764030890837`*^9}, 3.581776449251515*^9, {3.581776491538496*^9, 
   3.5817766365646887`*^9}, {3.581776673827775*^9, 3.581776724749956*^9}, {
   3.58178608940716*^9, 3.581786111097547*^9}, {3.581786166274753*^9, 
   3.581786223246996*^9}, {3.581786327725215*^9, 3.581786385242988*^9}, {
   3.58178642210702*^9, 3.581786556780456*^9}, {3.581786600171842*^9, 
   3.581786606994462*^9}, {3.581786651737772*^9, 3.581786739701954*^9}, {
   3.581786812661261*^9, 3.581786875218102*^9}, {3.5817869196604233`*^9, 
   3.5817869775325727`*^9}, {3.581787012716998*^9, 3.581787054297674*^9}, {
   3.581787084946396*^9, 3.5817871251853123`*^9}, {3.581787782312977*^9, 
   3.5817877864539013`*^9}, {3.5817878387183943`*^9, 3.581787843372817*^9}, {
   3.581787877779626*^9, 3.581788070931939*^9}, {3.5817881544407063`*^9, 
   3.581788179239772*^9}, {3.5817883196201982`*^9, 3.581788366874357*^9}, {
   3.581791544433301*^9, 3.581791545592627*^9}, {3.581792034497759*^9, 
   3.5817920425833187`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"typesetRhoThetaArray", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.581786296244932*^9, 3.581786296451406*^9}, {
   3.58178636840158*^9, 3.5817863685054483`*^9}, {3.5817877767190228`*^9, 
   3.5817877768292503`*^9}, {3.581787816750576*^9, 3.581787816905302*^9}, {
   3.581787934792637*^9, 3.581787944260971*^9}, {3.581788625159738*^9, 
   3.5817886252312613`*^9}, {3.581788992840271*^9, 3.581788993013996*^9}, {
   3.581789233327861*^9, 3.581789233485895*^9}, 3.58179154926332*^9}],

Cell[BoxData["\<\"\\\\begin{longtable}{|c|c|c|}\\n\\\\hline\\\\text{Train} & \
\\\\rho\\\\zeta(U) & \
U(\\\\zeta\\\\rho(U))U^*\\n\\\\\\\\\\\\hline\\n$\\\\train[\\\\{\\\\},\\\\\
wheel[8]]$ & $\\\\displaystyle \\\\frac{1}{\\\\tau ^4 \\\\sigma _U^8}$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U^8}{\\\\tau \
^4}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,0,\\\\wheel[7]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^3 \\\\sigma _U^5}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^3 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[10,5,2,\\\\wheel[5]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^3 \\\\sigma _U^3}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U}{\\\\tau \
^3}$\\n\\\\\\\\\\\\hline\\n$\\\\train[12,3,4,\\\\wheel[3]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^3 \\\\sigma _U}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U^3}{\\\\tau \
^3}$\\n\\\\\\\\\\\\hline\\n$\\\\train[14,1,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^3}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U^5}{\\\\tau \
^3}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,2,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,4,5,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,4,7,4,\\\\wheel[3]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2 \\\\sigma _U}$ & $\\\\displaystyle \
0$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,3,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,5,4,\\\\wheel[3]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2 \\\\sigma _U}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,7,2,\\\\wheel[5]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2 \\\\sigma _U^3}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[10,5,4,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[10,5,6,5,6,\\\\wheel[1]]$ & \
$\\\\displaystyle 0$ & $\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[10,5,6,7,4,\\\\wheel[3]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2 \\\\sigma _U}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[12,3,6,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U^3}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,4,7,6,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle -\\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \\\
\\frac{1}{\\\\tau  \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,5,6,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle -\\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
-\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,7,4,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle -\\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
-\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,7,6,5,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau }$ & $\\\\displaystyle \
-\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,7,6,7,4,\\\\wheel[3]]$ & \
$\\\\displaystyle -\\\\frac{1}{\\\\tau ^2 \\\\sigma _U}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau  \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[10,5,6,7,6,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau }$ & $\\\\displaystyle \
-\\\\frac{\\\\sigma _U}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[8,7,6,7,6,7,6,7,6,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{(\\\\tau -1) \\\\sigma _U}{\\\\tau }$ & \
$\\\\displaystyle \\\\frac{\\\\tau -1}{\\\\tau  \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n\\\\end{longtable}\\n\"\>"], "Output",
 CellChangeTimes->{{3.581786814647208*^9, 3.581786839643784*^9}, 
   3.581786876977728*^9, {3.5817869368551083`*^9, 3.581786978621194*^9}, {
   3.58178703362523*^9, 3.581787055463891*^9}, {3.581787090599524*^9, 
   3.581787096237365*^9}, 3.581787126521884*^9, 3.581787674641979*^9, 
   3.581787745447885*^9, {3.5817877774443197`*^9, 3.581787817339867*^9}, {
   3.5817879312686234`*^9, 3.5817879446295033`*^9}, {3.581788054269261*^9, 
   3.581788072018619*^9}, {3.581788169342293*^9, 3.58178818059516*^9}, 
   3.581788327954949*^9, 3.58178836802071*^9, 3.5817886259513063`*^9, 
   3.581788994778885*^9, 3.5817892339308147`*^9, 3.581792396307499*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A4-A4", "Section",
 CellChangeTimes->{{3.577272783236437*^9, 3.577272784489634*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lessThanOrEqualQ", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"IntegerQ", "[", "i", "]"}], ",", "True", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}], "\[LessEqual]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lessThanQ", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"IntegerQ", "[", "i", "]"}], ",", "True", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}], "<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], ")"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.5754108498512163`*^9, 3.575410915439303*^9}, {
  3.5754120925288363`*^9, 3.575412125785613*^9}, {3.575413746349578*^9, 
  3.575413871312141*^9}, {3.575414040593137*^9, 3.575414058390779*^9}, {
  3.5764110786294394`*^9, 3.576411110969102*^9}, {3.576418203645046*^9, 
  3.576418226238006*^9}, {3.577198944749282*^9, 3.57719896260341*^9}, {
  3.577273130792034*^9, 3.577273161753488*^9}, {3.577282844941101*^9, 
  3.5772828463888206`*^9}}],

Cell[CellGroupData[{

Cell["rho and mu", "Subsection",
 CellChangeTimes->{{3.57727300784836*^9, 3.577273009264448*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"onecar", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["\[Eta]", "2"], "\[Tau]"], ")"}], 
    RowBox[{"onecar", "[", 
     RowBox[{"1", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["\[Eta]", 
      RowBox[{"-", "1"}]], ")"}], 
    RowBox[{
     RowBox[{"leftEngine", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "**", 
     RowBox[{"twocar", "[", 
      RowBox[{"0", ",", 
       RowBox[{"n", "-", "1"}], ",", "n"}], 
      "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"onecar", "[", 
     RowBox[{"0", ",", "a_"}], "]"}], "]"}], "/;", 
   RowBox[{"a", ">", "0"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["\[Eta]", 
       RowBox[{"-", "2"}]], "\[Tau]"], ")"}], 
    RowBox[{"onecar", "[", 
     RowBox[{"0", ",", 
      RowBox[{"a", "+", "1"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", "\[Eta]", ")"}], 
    RowBox[{
     RowBox[{"twocar", "[", 
      RowBox[{"n", ",", 
       RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "**", 
     RowBox[{"rightEngine", "[", 
      RowBox[{"0", ",", "a"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"onecar", "[", 
     RowBox[{"a_", ",", "0"}], "]"}], "]"}], "/;", 
   RowBox[{"a", ">", "0"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["\[Eta]", "2"], "\[Tau]"], ")"}], 
    RowBox[{"onecar", "[", 
     RowBox[{
      RowBox[{"a", "+", "1"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox["\[Eta]", 
      RowBox[{"-", "1"}]], ")"}], 
    RowBox[{
     RowBox[{"leftEngine", "[", 
      RowBox[{"a", ",", "0"}], "]"}], "**", 
     RowBox[{"twocar", "[", 
      RowBox[{"0", ",", 
       RowBox[{"n", "-", "1"}], ",", "n"}], 
      "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"twocar", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", "\[Tau]"], ")"}], 
    RowBox[{"(", 
     RowBox[{"twocar", "[", 
      RowBox[{
       RowBox[{"a", "+", "1"}], ",", 
       RowBox[{"b", "-", "1"}], ",", 
       RowBox[{"c", "+", "1"}]}], "]"}], ")"}]}], "+", "\[IndentingNewLine]", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"lessThanQ", "[", 
       RowBox[{"a", ",", "n"}], "]"}], "&&", 
      RowBox[{"lessThanQ", "[", 
       RowBox[{"c", ",", "n"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"twocar", "[", 
       RowBox[{
        RowBox[{"a", "+", "1"}], ",", 
        RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
      RowBox[{"twocar", "[", 
       RowBox[{"b", ",", 
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"c", "+", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lessThanQ", "[", 
        RowBox[{"a", ",", "n"}], "]"}], ",", 
       RowBox[{
        RowBox[{"twocar", "[", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
        RowBox[{"twocar", "[", 
         RowBox[{"b", ",", 
          RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lessThanQ", "[", 
          RowBox[{"c", ",", "n"}], "]"}], ",", 
         RowBox[{
          RowBox[{"twocar", "[", 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
          RowBox[{"twocar", "[", 
           RowBox[{"b", ",", 
            RowBox[{"n", "-", "1"}], ",", 
            RowBox[{"c", "+", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"twocar", "[", 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
          RowBox[{"twocar", "[", 
           RowBox[{"b", ",", 
            RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"rightEngine", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"rightEngine", "[", 
   RowBox[{
    RowBox[{"a", "+", "1"}], ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"leftEngine", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"leftEngine", "[", 
   RowBox[{"a", ",", 
    RowBox[{"b", "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"DeclareAlgebraMorphism", "[", "\[Rho]", "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfYMhoLZj8SvHI3a7u0H0pC07knqBdM9L5hQQzbTt
fgaIrl60rRhEl8yYthpEn9oovQZEL6h3uw+ipYS8wXSQ2562PiBtl3kOTH+5
yNBStvSV44b1kv0g+lDFzvkgeuK2BYtA9LVQozMgOiTIHUzrXWm5/n3ZK8cz
Wotuguig45oe0stfOUY4G4Bpzj+J4SA62mQymH6UNt1cAUgzhDpZgegrX5fm
gOj9PaGlIHriMb4GEJ3WughMx7//thJE/5hjtgqsb+/6IyCaa+Ga0yB6hs/j
iyB66RTZKyD6j8P5WyCayewXmAYA+G2jqQ==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "[", 
   RowBox[{"onecar", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", "\[Tau]"], ")"}], 
    RowBox[{"onecar", "[", 
     RowBox[{"0", ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"n", ",", 
      RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "**", 
    RowBox[{"rightEngine", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", 
    RowBox[{"onecar", "[", 
     RowBox[{"0", ",", "a_"}], "]"}], "]"}], "/;", 
   RowBox[{"a", ">", "0"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", "\[Tau]"], ")"}], 
    RowBox[{"onecar", "[", 
     RowBox[{"0", ",", 
      RowBox[{"a", "+", "1"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"n", ",", 
      RowBox[{"n", "-", "1"}], ",", "0"}], "]"}], "**", 
    RowBox[{"rightEngine", "[", 
     RowBox[{"0", ",", "a"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", 
    RowBox[{"onecar", "[", 
     RowBox[{"a_", ",", "0"}], "]"}], "]"}], "/;", 
   RowBox[{"a", ">", "0"}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", "\[Tau]"], ")"}], 
    RowBox[{"onecar", "[", 
     RowBox[{
      RowBox[{"a", "+", "1"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"leftEngine", "[", 
     RowBox[{"a", ",", "0"}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{"0", ",", 
      RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "[", 
   RowBox[{"twocar", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox["1", "\[Tau]"], ")"}], 
    RowBox[{"(", 
     RowBox[{"twocar", "[", 
      RowBox[{
       RowBox[{"a", "+", "1"}], ",", 
       RowBox[{"b", "-", "1"}], ",", 
       RowBox[{"c", "+", "1"}]}], "]"}], ")"}]}], "+", "\[IndentingNewLine]", 
   
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"lessThanQ", "[", 
       RowBox[{"a", ",", "n"}], "]"}], "&&", 
      RowBox[{"lessThanQ", "[", 
       RowBox[{"c", ",", "n"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"twocar", "[", 
       RowBox[{
        RowBox[{"a", "+", "1"}], ",", 
        RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
      RowBox[{"twocar", "[", 
       RowBox[{"b", ",", 
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"c", "+", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lessThanQ", "[", 
        RowBox[{"a", ",", "n"}], "]"}], ",", 
       RowBox[{
        RowBox[{"twocar", "[", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
        RowBox[{"twocar", "[", 
         RowBox[{"b", ",", 
          RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"lessThanQ", "[", 
          RowBox[{"c", ",", "n"}], "]"}], ",", 
         RowBox[{
          RowBox[{"twocar", "[", 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
          RowBox[{"twocar", "[", 
           RowBox[{"b", ",", 
            RowBox[{"n", "-", "1"}], ",", 
            RowBox[{"c", "+", "1"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"twocar", "[", 
           RowBox[{"n", ",", 
            RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], "**", 
          RowBox[{"twocar", "[", 
           RowBox[{"b", ",", 
            RowBox[{"n", "-", "1"}], ",", "n"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "[", 
   RowBox[{"rightEngine", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"rightEngine", "[", 
   RowBox[{
    RowBox[{"a", "+", "1"}], ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "[", 
   RowBox[{"leftEngine", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"leftEngine", "[", 
   RowBox[{"a", ",", 
    RowBox[{"b", "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"DeclareAlgebraMorphism", "[", "\[Mu]", "]"}]}], "Input",
 CellChangeTimes->{{3.575399605133794*^9, 3.575399640321632*^9}, {
   3.575400116743252*^9, 3.5754001191186323`*^9}, {3.575409571544012*^9, 
   3.575409693198843*^9}, {3.57540972513173*^9, 3.575409736948566*^9}, {
   3.575410723543795*^9, 3.575410736847055*^9}, {3.5754108182086554`*^9, 
   3.57541083330443*^9}, {3.575410934761653*^9, 3.575411066199554*^9}, 
   3.575411106637063*^9, {3.5754111486524267`*^9, 3.57541116886446*^9}, {
   3.575411339700211*^9, 3.575411356025922*^9}, 3.575411762954821*^9, {
   3.5754120993610067`*^9, 3.575412106895046*^9}, {3.57541361503514*^9, 
   3.5754136278511753`*^9}, {3.575413762686904*^9, 3.5754138014133253`*^9}, 
   3.575413884760158*^9, {3.5754142053971987`*^9, 3.5754142057328167`*^9}, {
   3.57541444853441*^9, 3.5754144668016853`*^9}, {3.5764111260634623`*^9, 
   3.5764111276506844`*^9}, {3.5764114972611837`*^9, 
   3.5764115494022408`*^9}, {3.5764116102002993`*^9, 3.576411633874628*^9}, {
   3.5764117524324837`*^9, 3.576411753165216*^9}, 3.5764134953495083`*^9, {
   3.577198891225193*^9, 3.577198916391679*^9}, {3.57719897236404*^9, 
   3.5771990592060337`*^9}, {3.5771991172898283`*^9, 
   3.5771991636087914`*^9}, {3.577272791221608*^9, 3.577272791390238*^9}, {
   3.577272855375663*^9, 3.577272883590563*^9}, {3.577282973710311*^9, 
   3.5772830005226727`*^9}, {3.5772831775260763`*^9, 3.577283220298497*^9}, {
   3.577283253133128*^9, 3.577283262612033*^9}, {3.5772833079627457`*^9, 
   3.577283417450904*^9}, {3.577283593459724*^9, 3.577283595739234*^9}, {
   3.577284617216153*^9, 3.577284618081091*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["reducing chains of twocars", "Subsection",
 CellChangeTimes->{{3.575412680097691*^9, 3.575412693656458*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"2", "n", " ", "is", " ", "now", " ", "n"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.577273098648287*^9, 3.577273111914846*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", "b_", ",", "n"}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{"n", ",", "c_", ",", "d_"}], "]"}]}], "/;", 
   RowBox[{
    RowBox[{"lessThanQ", "[", 
     RowBox[{"b", ",", "n"}], "]"}], "&&", 
    RowBox[{"lessThanQ", "[", 
     RowBox[{"c", ",", "n"}], "]"}]}]}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", "b_", ",", "n"}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{"n", ",", 
      RowBox[{"n", "-", "1"}], ",", "c_"}], "]"}]}], "/;", 
   RowBox[{"lessThanQ", "[", 
    RowBox[{"b", ",", "n"}], "]"}]}], ":=", 
  RowBox[{"twocar", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"twocar", "[", 
     RowBox[{"a_", ",", 
      RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], "**", 
    RowBox[{"twocar", "[", 
     RowBox[{"n", ",", "b_", ",", "c_"}], "]"}]}], "/;", 
   RowBox[{"lessThanQ", "[", 
    RowBox[{"b", ",", "n"}], "]"}]}], ":=", 
  RowBox[{"twocar", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"twocar", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], "**", 
   RowBox[{"twocar", "[", 
    RowBox[{"n", ",", 
     RowBox[{"n", "-", "1"}], ",", "b_"}], "]"}]}], ":=", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{"-", "1"}], "\[Tau]"], ")"}], 
   RowBox[{"twocar", "[", 
    RowBox[{"a", ",", 
     RowBox[{"n", "-", "1"}], ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.575399101714525*^9, 3.5753991509748907`*^9}, {
  3.575399909966247*^9, 3.575399911588407*^9}, {3.575411944440611*^9, 
  3.5754119857200327`*^9}, {3.575412031633593*^9, 3.5754120335827312`*^9}, {
  3.575412129776845*^9, 3.57541213139091*^9}, {3.5754123318187027`*^9, 
  3.575412335960546*^9}, {3.575412751497087*^9, 3.575412752616816*^9}, {
  3.575413910657084*^9, 3.575413951074595*^9}, {3.576411864870339*^9, 
  3.5764118671331263`*^9}, {3.576418425405521*^9, 3.576418427659123*^9}, {
  3.5772731141410923`*^9, 3.5772731155965014`*^9}, {3.577282860345509*^9, 
  3.577282869157387*^9}, {3.577291334432497*^9, 3.577291334623952*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "caboose", " ", "only", " ", "increases", " ", "from", " ", "using", " ", 
     "the", " ", "cup"}], "-", 
    RowBox[{"cap", " ", "rho", " ", 
     RowBox[{"move", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"caboose", "[", "a_", "]"}], "**", 
      RowBox[{"twocar", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"greaterThan2nQ", "[", 
        RowBox[{"a", ",", "n"}], "]"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{"b", "\[Equal]", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}]}], ")"}]}]}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"caboose", "[", 
         RowBox[{"2", "n"}], "]"}], "**", 
        RowBox[{"twocar", "[", 
         RowBox[{
          RowBox[{"2", "n"}], ",", "b", ",", "c"}], "]"}]}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"twocar", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "**", 
        RowBox[{"caboose", "[", "c_", "]"}]}]}], "/;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"greaterThan2nQ", "[", 
         RowBox[{"c", ",", "n"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"b", "\[Equal]", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}]}], ")"}]}]}], ":=", 
     RowBox[{
      RowBox[{"twocar", "[", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"2", "n"}]}], "]"}], "**", 
      RowBox[{"caboose", "[", 
       RowBox[{"2", "n"}], "]"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.576414862550049*^9, 3.576414895362171*^9}, {
  3.5764149979293337`*^9, 3.576415011640876*^9}, {3.576415099392741*^9, 
  3.576415120478217*^9}, {3.576418076338279*^9, 3.576418090102803*^9}, {
  3.576418126316608*^9, 3.57641816613721*^9}, {3.576418232486374*^9, 
  3.576418236094356*^9}, {3.576418450966004*^9, 3.5764184640754957`*^9}, {
  3.5771988673747787`*^9, 3.5771988696071463`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["multiplying by U and U^*", "Subsection",
 CellChangeTimes->{{3.575412389648161*^9, 3.575412394656479*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "**", 
    RowBox[{"train", "[", 
     RowBox[{
      RowBox[{"wheel", "[", "a_", "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "**", "Ustar"}], "/;", 
   RowBox[{"(", 
    RowBox[{"a", ">", "0"}], ")"}]}], ":=", 
  RowBox[{"train", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"wheel", "[", "a", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "**", 
    RowBox[{"(", 
     RowBox[{"X", ":", 
      RowBox[{"train", "[", 
       RowBox[{
        RowBox[{"wheel", "[", "a_", "]"}], ",", "__"}], "]"}]}], ")"}], "**", 
    "Ustar"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Length", "[", "X", "]"}], ">", "2"}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"train", "[", 
    RowBox[{"n", "+", "a"}], "]"}], "~", "Join", "~", 
   RowBox[{"X", "\[LeftDoubleBracket]", 
    RowBox[{"2", ";;", 
     RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
   RowBox[{"train", "[", 
    RowBox[{"wheel", "[", 
     RowBox[{
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "-", "n"}], "]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.575415119618102*^9, 3.5754151422874403`*^9}, {
  3.576418640390246*^9, 3.576418664641039*^9}, {3.5764187016759768`*^9, 
  3.5764187100954027`*^9}, {3.577200196470779*^9, 3.577200212911026*^9}, {
  3.577284071322658*^9, 3.5772840715247498`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["iterating", "Subsection",
 CellChangeTimes->{{3.575551279743835*^9, 3.575551280757416*^9}, {
  3.575551329143043*^9, 3.575551330173071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RhoMu", "[", "X_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"\[Mu]", "[", "X", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575544054837372*^9, 3.575544064823072*^9}, {
  3.5755441155440817`*^9, 3.5755441171108723`*^9}, {3.576412026834496*^9, 
  3.576412029769472*^9}, {3.576412072021961*^9, 3.57641207258144*^9}, {
  3.577273024682225*^9, 3.5772730287141447`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MuRho", "[", "X_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"\[Mu]", "[", 
    RowBox[{"\[Rho]", "[", "X", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.575544071088579*^9, 3.575544080478302*^9}, {
  3.575544119367607*^9, 3.57554412126278*^9}, {3.576412032985415*^9, 
  3.5764120349929647`*^9}, {3.576412074030057*^9, 3.576412074781499*^9}, {
  3.577273031521768*^9, 3.577273035041272*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"iterateRhoMu", "[", "k_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"TwocarToTrain", "[", 
        RowBox[{"Nest", "[", 
         RowBox[{"RhoMu", ",", 
          RowBox[{"onecar", "[", 
           RowBox[{"0", ",", "0"}], "]"}], ",", 
          RowBox[{"k", "/", "2"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"_train", "|", "_onecar", "|", "_\[Eta]"}], ")"}]}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"TwocarToTrain", "[", 
        RowBox[{"\[Mu]", "[", 
         RowBox[{"Nest", "[", 
          RowBox[{"RhoMu", ",", 
           RowBox[{"onecar", "[", 
            RowBox[{"0", ",", "0"}], "]"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "]"}], 
        "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"_train", "|", "_onecar", "|", "_\[Eta]"}], ")"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.575541748218321*^9, 3.575541753924844*^9}, {
   3.575541825516604*^9, 3.575541849760002*^9}, {3.575541884839284*^9, 
   3.575541885621524*^9}, {3.575543762905746*^9, 3.575543767629251*^9}, {
   3.5755438832454863`*^9, 3.57554390543141*^9}, {3.575544102431047*^9, 
   3.5755441060337057`*^9}, 3.575551381888526*^9, {3.5764120399786453`*^9, 
   3.576412086566094*^9}, 3.57641296364715*^9, {3.577273039901538*^9, 
   3.577273045601891*^9}, {3.577283665963574*^9, 3.5772837764888144`*^9}, {
   3.577283839680133*^9, 3.5772838398797827`*^9}, {3.577283980702558*^9, 
   3.5772839851094503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"iterateMuRho", "[", "k_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "k", "]"}], ",", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"TwocarToTrain", "[", 
        RowBox[{"Nest", "[", 
         RowBox[{"MuRho", ",", 
          RowBox[{"onecar", "[", 
           RowBox[{"0", ",", "0"}], "]"}], ",", 
          RowBox[{"k", "/", "2"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"_train", "|", "_onecar", "|", "_\[Eta]"}], ")"}]}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"TwocarToTrain", "[", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"Nest", "[", 
          RowBox[{"MuRho", ",", 
           RowBox[{"onecar", "[", 
            RowBox[{"0", ",", "0"}], "]"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], "]"}], 
        "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"_train", "|", "_onecar", "|", "_\[Eta]"}], ")"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.577283975958374*^9, 3.577284018784933*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["comparing", "Subsection",
 CellChangeTimes->{{3.5754160697585363`*^9, 3.575416070747501*^9}, {
  3.57641475892273*^9, 3.576414765283167*^9}, {3.581791523560959*^9, 
  3.581791523761656*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "compare", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compare", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"compare", "[", "k", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"iterateRhoMu", "[", "k", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "**", 
          RowBox[{"iterateMuRho", "[", "k", "]"}], "**", "Ustar"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"_train", "|", "_\[Eta]"}], ")"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.575415934497257*^9, 3.5754161533725433`*^9}, {
   3.5754161842912903`*^9, 3.575416213295793*^9}, {3.5755409705613003`*^9, 
   3.575540997482939*^9}, {3.575541181535445*^9, 3.575541182979388*^9}, {
   3.575541225090252*^9, 3.575541228613084*^9}, 3.575541779558482*^9, {
   3.57554421737871*^9, 3.575544231149987*^9}, {3.5755516423034067`*^9, 
   3.575551667064726*^9}, {3.575551763530958*^9, 3.5755517742356443`*^9}, {
   3.575576483316784*^9, 3.575576485354403*^9}, {3.5764121792136707`*^9, 
   3.576412198038413*^9}, {3.576419591238689*^9, 3.576419604738565*^9}, 
   3.577200602071268*^9, {3.577284399660144*^9, 3.577284403163907*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diff", "[", "k_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"compare", "[", "k", "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x_train", "\[Rule]", "1"}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.57541642119731*^9, 3.575416438258705*^9}, {
   3.575470152051079*^9, 3.575470248322423*^9}, {3.576419615618698*^9, 
   3.576419660231038*^9}, 3.577200661437147*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffWith\[Eta]IsOne", "[", "k_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"compare", "[", "k", "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.5754702373297977`*^9, 3.5754703152268457`*^9}, {
  3.5754716066144533`*^9, 3.575471606996159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"left", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"left", "[", "k", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"iterateRhoMu", "[", "k", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"_train", "|", "_\[Eta]"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5755762975463943`*^9, 3.575576360416498*^9}, {
   3.575576475374092*^9, 3.575576476462967*^9}, {3.576412201633439*^9, 
   3.576412243994218*^9}, {3.576419692537797*^9, 3.57641969311806*^9}, 
   3.5772010403749866`*^9, 3.57729274283455*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"right", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"right", "[", "k", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "**", 
          RowBox[{"iterateMuRho", "[", "k", "]"}], "**", "Ustar"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"_train", "|", "_\[Eta]"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.575576313440413*^9, 3.575576322545113*^9}, {
   3.575576369700666*^9, 3.5755763732937*^9}, {3.575576478674532*^9, 
   3.575576480151178*^9}, {3.5764122029770813`*^9, 3.5764122475929813`*^9}, 
   3.576419697319701*^9, 3.5772010430692596`*^9, 3.57729274820229*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diagramsInCompare", "[", "k_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"compare", "[", "k", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", "_train", ",", 
     "\[Infinity]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"table", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"compare", "[", "k", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}]}], ",", "d"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"left", "[", "k", "]"}], ",", "d"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"right", "[", "k", "]"}], ",", "d"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"diagramsInCompare", "[", "k", "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.575576383867303*^9, 3.575576471289119*^9}, 
   3.575576530060788*^9, {3.5755765823610973`*^9, 3.575576591078805*^9}, 
   3.576412204442528*^9, {3.576419717766056*^9, 3.5764197218052893`*^9}, {
   3.576419826886602*^9, 3.576419842931464*^9}, 3.577201045966693*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["find solutions", "Subsection",
 CellChangeTimes->{{3.577292634226338*^9, 3.57729263577558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"findSolutions", "[", "k_", "]"}], ":=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"List", "@@", 
        RowBox[{"compare", "[", "k", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x_train", "\[Rule]", "1"}], ",", 
         RowBox[{"y_onecar", "\[Rule]", "1"}]}], "}"}]}], ")"}], "\[Equal]", 
     "0"}], ",", "\[Eta]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.57541642119731*^9, 3.575416438258705*^9}, {
  3.575471615309987*^9, 3.5754716156662807`*^9}, {3.577292608571834*^9, 
  3.577292609025694*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "2"}], ",", 
   RowBox[{"k", "<", "10"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{
    RowBox[{"Print", "[", "k", "]"}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"AbsoluteTiming", "[", 
      RowBox[{"findSolutions", "[", "k", "]"}], "]"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.575416518516987*^9, 3.575416581743245*^9}, {
   3.5754167710926323`*^9, 3.575416791018731*^9}, 3.5754716297978983`*^9, {
   3.577292653562035*^9, 3.577292677293519*^9}, {3.577294051536957*^9, 
   3.577294051781685*^9}, {3.577294169969062*^9, 3.577294170105385*^9}, {
   3.577294221388812*^9, 3.577294221624384*^9}}],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458305244*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004864`4.138538559760654", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458306546*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458308734*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.007543`4.329089101211917", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\[Eta]", "\[Rule]", "1"}], "}"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458310734*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458312739*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.034407`4.98819180095432", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458363205*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458365399*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.105367`5.4742496085285595", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.5817894584314737`*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789458470655*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.644809`6.260976084053339", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789459075671*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789459095586*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.85048`7.137329711693362", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789463926303*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789463928809*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"43.393822`8.088972896688315", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789507319943*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.581789507321903*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"463.772163`9.117849670919309", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.575416569605994*^9, 3.575416582365497*^9}, {
   3.5754167467135344`*^9, 3.575416791566778*^9}, 3.575470128339245*^9, 
   3.5754707461388607`*^9, {3.575471617215167*^9, 3.5754716301613197`*^9}, 
   3.575488039306637*^9, 3.575540018876337*^9, 3.575576101720275*^9, {
   3.577292641728273*^9, 3.577292654104828*^9}, 3.577294052143548*^9, 
   3.577294170670251*^9, 3.577294222817217*^9, 3.5817899710926456`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<", "10"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{
    RowBox[{"Print", "[", "k", "]"}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"AbsoluteTiming", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"diffWith\[Eta]IsOne", "[", "k", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x_train", "\[Rule]", "1"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"{", "0", "}"}]}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.575416518516987*^9, 3.575416581743245*^9}, {
   3.5754167710926323`*^9, 3.575416791018731*^9}, {3.5754703996135*^9, 
   3.575470453345731*^9}, {3.57547070485146*^9, 3.5754707071695433`*^9}, 
   3.575470775719947*^9, {3.575471632800173*^9, 3.575471632919767*^9}, {
   3.577292611138791*^9, 3.5772926117301817`*^9}, {3.57729271345088*^9, 
   3.577292717200994*^9}, {3.5817894671496572`*^9, 3.581789467845652*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971140449*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000576`3.2119674769191784", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971141499*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971143402*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000042`2.0747942838938678", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.5817899711439543`*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971144494*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000074`2.320776713226943", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971144971*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971159273*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000169`2.679431698109645", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971173573*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971187537*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000522`3.1692154964982344", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971201221*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971214952*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.001993`3.7510522921964577", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971228547*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.5817899712420273`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.008972`4.404434258406897", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971255562*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.5817899712691183`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.046454`5.118568109094399", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971282448*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.581789971295356*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.179802`5.706339511728185", ",", "False"}], "}"}]], "Print",
 CellChangeTimes->{3.577292802715843*^9, 3.5817899713742247`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Typesetting", "Subsection",
 CellChangeTimes->{{3.581791533753434*^9, 3.581791535216402*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"typesetRhoMuArray", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "rhoMuRules", ",", "thetaRhoRules", ",", "remainingRhoMu", ",", 
      "remainingMuRho", ",", "trains", ",", "matrix", ",", "lines"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rhoMuRules", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"toPair", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", 
          RowBox[{"iterateRhoMu", "[", "k", "]"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"thetaRhoRules", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"toPair", "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"U", "**", 
              RowBox[{"iterateMuRho", "[", "k", "]"}], "**", "Ustar"}], ")"}],
             "/.", 
            RowBox[{"{", 
             RowBox[{"n", "\[Rule]", "k"}], "}"}]}], ")"}]}], ")"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"trains", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"thetaRhoRules", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "~", "Join", 
        "~", 
        RowBox[{"rhoMuRules", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"remainingRhoMu", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"trains", "/.", "rhoMuRules"}], ",", "_train"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"rhoMuRules", "=", 
      RowBox[{"rhoMuRules", "~", "Join", "~", 
       RowBox[{"Thread", "[", 
        RowBox[{"remainingRhoMu", "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "remainingRhoMu", "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"remainingMuRho", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"trains", "/.", "thetaRhoRules"}], ",", "_train"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"thetaRhoRules", "=", 
      RowBox[{"thetaRhoRules", "~", "Join", "~", 
       RowBox[{"Thread", "[", 
        RowBox[{"remainingMuRho", "\[Rule]", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "remainingMuRho", "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"matrix", "=", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"trains", ",", 
            RowBox[{"Factor", "[", 
             RowBox[{"trains", "/.", "rhoMuRules"}], "]"}], ",", 
            RowBox[{"Factor", "[", 
             RowBox[{"trains", "/.", "thetaRhoRules"}], "]"}]}], "}"}], "]"}],
          "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "\[Tau]"}], "\[Rule]", 
           SuperscriptBox["\[Tau]", "2"]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", "\[Rule]", 
          SubscriptBox["\[Sigma]", "U"]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"lines", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"typesetLine", ",", "matrix", ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{longtable}{|c|c|c|}\\n\\\\hline Train & \
$\\\\rho\\\\zeta(U)$ & $U(\\\\zeta\\\\rho(U))U^*$\\n\\\\\\\\\\\\hline\\n\>\"",
       "<>", "\[IndentingNewLine]", 
      RowBox[{"mkString", "[", 
       RowBox[{"lines", ",", "\"\<\\n\\\\\\\\\\\\hline\\n\>\""}], "]"}], 
      "\[IndentingNewLine]", "<>", 
      "\"\<\\n\\\\\\\\\\\\hline\\n\\\\end{longtable}\\n\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.581775995290763*^9, 3.581776077989534*^9}, {
   3.581776119873563*^9, 3.5817761608839283`*^9}, {3.5817762106554403`*^9, 
   3.5817764030890837`*^9}, 3.581776449251515*^9, {3.581776491538496*^9, 
   3.5817766365646887`*^9}, {3.581776673827775*^9, 3.581776724749956*^9}, {
   3.58178608940716*^9, 3.581786111097547*^9}, {3.581786166274753*^9, 
   3.581786223246996*^9}, {3.581786327725215*^9, 3.581786385242988*^9}, {
   3.58178642210702*^9, 3.581786556780456*^9}, {3.581786600171842*^9, 
   3.581786606994462*^9}, {3.581786651737772*^9, 3.581786739701954*^9}, {
   3.581786812661261*^9, 3.581786875218102*^9}, {3.5817869196604233`*^9, 
   3.5817869775325727`*^9}, {3.581787012716998*^9, 3.581787054297674*^9}, {
   3.581787084946396*^9, 3.5817871251853123`*^9}, {3.581787782312977*^9, 
   3.5817877864539013`*^9}, {3.5817878387183943`*^9, 3.581787843372817*^9}, {
   3.581787877779626*^9, 3.581788070931939*^9}, {3.5817881544407063`*^9, 
   3.581788179239772*^9}, {3.5817883196201982`*^9, 3.581788366874357*^9}, {
   3.581791544433301*^9, 3.581791545592627*^9}, {3.581791608280992*^9, 
   3.581791636697228*^9}, {3.581791786626462*^9, 3.581791805897429*^9}, {
   3.5817920147478867`*^9, 3.581792022535675*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"typesetRhoMuArray", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.581791652624466*^9, 3.58179165280021*^9}, {
  3.581791731201812*^9, 3.5817917313575573`*^9}}],

Cell[BoxData["\<\"\\\\begin{longtable}{|c|c|c|}\\n\\\\hline Train & \
$\\\\rho\\\\zeta(U)$ & \
$U(\\\\zeta\\\\rho(U))U^*$\\n\\\\\\\\\\\\hline\\n$\\\\train[\\\\{\\\\},\\\\\
wheel[4]]$ & $\\\\displaystyle \\\\frac{1}{\\\\tau ^4 \\\\sigma _U^4}$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U^4}{\\\\tau \
^4}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,0,\\\\wheel[3]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^3 \\\\sigma _U}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^3 \\\\sigma _U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[5,2,1,\
\\\\wheel[2]]$ & $\\\\displaystyle \\\\frac{1}{\\\\tau ^3 \\\\sigma _U^2}$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U^2}{\\\\tau \
^3}$\\n\\\\\\\\\\\\hline\\n$\\\\train[6,1,2,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^3}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U}{\\\\tau ^3}$\\n\\\\\\\\\\\\hline\\n$\\\\train[7,0,3,\\\
\\wheel[0]]$ & $\\\\displaystyle \\\\frac{1}{\\\\tau ^3}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U^4}{\\\\tau \
^3}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,1,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle \\\\frac{1}{\\\
\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,2,2,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle \\\\frac{1}{\\\
\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,2,3,2,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
0$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,1,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle \\\\frac{1}{\\\
\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,2,2,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,3,1,\\\\wheel[2]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2 \\\\sigma _U^2}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[5,2,2,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U^2}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[5,2,3,2,3,\\\\wheel[0]]$ & \
$\\\\displaystyle 0$ & $\\\\displaystyle \\\\frac{\\\\sigma _U^2}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[5,2,3,3,2,\\\\wheel[1]]$ & \
$\\\\displaystyle \\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U^2}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[6,1,3,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{\\\\sigma _U}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,2,3,3,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle -\\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle \
\\\\frac{1}{\\\\tau  \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,2,3,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle -\\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle -\\\\frac{1}{\
\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,3,2,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle -\\\\frac{1}{\\\\tau ^2}$ & $\\\\displaystyle -\\\\frac{1}{\
\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,3,3,2,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau }$ & $\\\\displaystyle \
-\\\\frac{1}{\\\\tau ^2 \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,3,3,3,2,\\\\wheel[1]]$ & \
$\\\\displaystyle -\\\\frac{\\\\sigma _U}{\\\\tau ^2}$ & $\\\\displaystyle \\\
\\frac{1}{\\\\tau  \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n$\\\\train[5,2,3,3,3,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{1}{\\\\tau }$ & $\\\\displaystyle \
-\\\\frac{\\\\sigma _U^2}{\\\\tau \
^2}$\\n\\\\\\\\\\\\hline\\n$\\\\train[4,3,3,3,3,3,3,3,3,\\\\wheel[0]]$ & \
$\\\\displaystyle \\\\frac{\\\\tau -1}{\\\\tau }$ & $\\\\displaystyle \
\\\\frac{\\\\tau -1}{\\\\tau  \\\\sigma \
_U}$\\n\\\\\\\\\\\\hline\\n\\\\end{longtable}\\n\"\>"], "Output",
 CellChangeTimes->{
  3.581791653107614*^9, 3.581791731752508*^9, {3.58179195103898*^9, 
   3.581791954120459*^9}, 3.5817920260028553`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 914},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification->1.5,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1026, 21, 110, "Input"],
Cell[CellGroupData[{
Cell[1596, 45, 90, 1, 100, "Section"],
Cell[1689, 48, 957, 22, 202, "Input"],
Cell[2649, 72, 484, 12, 79, "Input"],
Cell[3136, 86, 256, 7, 40, "Input"],
Cell[3395, 95, 369, 11, 66, "Input"],
Cell[3767, 108, 220, 5, 66, "Input"],
Cell[3990, 115, 241, 5, 66, "Input"],
Cell[4234, 122, 468, 12, 43, "Input"],
Cell[4705, 136, 619, 19, 66, "Input"],
Cell[5327, 157, 450, 12, 42, "Input"],
Cell[5780, 171, 237, 7, 42, "Input"],
Cell[6020, 180, 190, 5, 42, "Input"],
Cell[6213, 187, 156, 3, 40, "Input"],
Cell[6372, 192, 324, 8, 44, "Input"],
Cell[6699, 202, 189, 5, 40, "Input"],
Cell[6891, 209, 182, 5, 40, "Input"],
Cell[7076, 216, 587, 17, 66, "Input"],
Cell[7666, 235, 1220, 28, 137, "Input"],
Cell[8889, 265, 1440, 34, 161, "Input"],
Cell[10332, 301, 5714, 123, 250, "Input"],
Cell[16049, 426, 177, 3, 40, "Input"],
Cell[16229, 431, 264, 7, 42, "Input"],
Cell[CellGroupData[{
Cell[16518, 442, 99, 1, 51, "Subsection"],
Cell[16620, 445, 845, 24, 66, "Input"],
Cell[17468, 471, 443, 11, 66, "Input"],
Cell[17914, 484, 1703, 39, 66, "Input"],
Cell[19620, 525, 421, 10, 42, "Input"],
Cell[20044, 537, 897, 17, 42, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20990, 560, 92, 1, 53, "Section"],
Cell[21085, 563, 1551, 44, 66, "Input"],
Cell[CellGroupData[{
Cell[22661, 611, 152, 2, 51, "Subsection"],
Cell[22816, 615, 2516, 66, 137, "Input"],
Cell[25335, 683, 6523, 182, 394, "Input"],
Cell[31861, 867, 220, 3, 40, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[32118, 875, 114, 1, 37, "Subsection"],
Cell[32235, 878, 2499, 72, 141, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34771, 955, 112, 1, 37, "Subsection"],
Cell[34886, 958, 608, 16, 42, "Input"],
Cell[35497, 976, 1958, 41, 42, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[37492, 1022, 146, 2, 37, "Subsection"],
Cell[37641, 1026, 403, 8, 42, "Input"],
Cell[38047, 1036, 401, 8, 42, "Input"],
Cell[38451, 1046, 920, 21, 43, "Input"],
Cell[39374, 1069, 722, 18, 43, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[40133, 1092, 196, 3, 37, "Subsection"],
Cell[40332, 1097, 1292, 29, 66, "Input"],
Cell[41627, 1128, 446, 11, 42, "Input"],
Cell[42076, 1141, 394, 10, 42, "Input"],
Cell[42473, 1153, 764, 20, 43, "Input"],
Cell[43240, 1175, 875, 23, 43, "Input"],
Cell[44118, 1200, 1426, 37, 66, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[45581, 1242, 105, 1, 37, "Subsection"],
Cell[45689, 1245, 623, 17, 42, "Input"],
Cell[CellGroupData[{
Cell[46337, 1266, 593, 15, 40, "Input"],
Cell[CellGroupData[{
Cell[46955, 1285, 361, 5, 30, "Print"],
Cell[47319, 1292, 631, 14, 30, "Print"],
Cell[47953, 1308, 361, 5, 30, "Print"],
Cell[48317, 1315, 633, 14, 30, "Print"],
Cell[48953, 1331, 363, 5, 30, "Print"],
Cell[49319, 1338, 630, 14, 30, "Print"],
Cell[49952, 1354, 361, 5, 30, "Print"],
Cell[50316, 1361, 450, 8, 30, "Print"],
Cell[50769, 1371, 360, 5, 30, "Print"],
Cell[51132, 1378, 452, 8, 30, "Print"],
Cell[51587, 1388, 361, 5, 30, "Print"],
Cell[51951, 1395, 449, 8, 30, "Print"],
Cell[52403, 1405, 361, 5, 30, "Print"],
Cell[52767, 1412, 450, 8, 30, "Print"],
Cell[53220, 1422, 361, 5, 30, "Print"],
Cell[53584, 1429, 451, 8, 30, "Print"],
Cell[54038, 1439, 361, 5, 30, "Print"],
Cell[54402, 1446, 452, 8, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54903, 1460, 1048, 23, 42, "Input"],
Cell[CellGroupData[{
Cell[55976, 1487, 93, 1, 30, "Print"],
Cell[56072, 1490, 165, 3, 30, "Print"],
Cell[56240, 1495, 91, 1, 30, "Print"],
Cell[56334, 1498, 165, 3, 30, "Print"],
Cell[56502, 1503, 90, 1, 30, "Print"],
Cell[56595, 1506, 164, 3, 30, "Print"],
Cell[56762, 1511, 91, 1, 30, "Print"],
Cell[56856, 1514, 166, 3, 30, "Print"],
Cell[57025, 1519, 91, 1, 30, "Print"],
Cell[57119, 1522, 166, 3, 30, "Print"],
Cell[57288, 1527, 91, 1, 30, "Print"],
Cell[57382, 1530, 163, 3, 30, "Print"],
Cell[57548, 1535, 93, 1, 30, "Print"],
Cell[57644, 1538, 166, 3, 30, "Print"],
Cell[57813, 1543, 93, 1, 30, "Print"],
Cell[57909, 1546, 165, 3, 30, "Print"],
Cell[58077, 1551, 93, 1, 30, "Print"],
Cell[58173, 1554, 165, 3, 30, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58399, 1564, 107, 1, 51, "Subsection"],
Cell[58509, 1567, 5244, 119, 363, "Input"],
Cell[CellGroupData[{
Cell[63778, 1690, 509, 7, 40, "Input"],
Cell[64290, 1699, 4739, 75, 1190, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69090, 1781, 90, 1, 100, "Section"],
Cell[69183, 1784, 1548, 43, 66, "Input"],
Cell[CellGroupData[{
Cell[70756, 1831, 97, 1, 51, "Subsection"],
Cell[70856, 1834, 5127, 157, 401, "Input"],
Cell[75986, 1993, 5901, 155, 372, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[81924, 2153, 114, 1, 37, "Subsection"],
Cell[82041, 2156, 178, 3, 40, "Input"],
Cell[82222, 2161, 2310, 60, 141, "Input"],
Cell[84535, 2223, 2075, 57, 89, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[86647, 2285, 112, 1, 37, "Subsection"],
Cell[86762, 2288, 1445, 41, 66, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[88244, 2334, 146, 2, 37, "Subsection"],
Cell[88393, 2338, 448, 9, 42, "Input"],
Cell[88844, 2349, 444, 9, 42, "Input"],
Cell[89291, 2360, 1926, 46, 115, "Input"],
Cell[91220, 2408, 1381, 38, 115, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[92638, 2451, 196, 3, 37, "Subsection"],
Cell[92837, 2456, 1323, 28, 66, "Input"],
Cell[94163, 2486, 446, 11, 42, "Input"],
Cell[94612, 2499, 394, 10, 42, "Input"],
Cell[95009, 2511, 782, 20, 43, "Input"],
Cell[95794, 2533, 884, 22, 43, "Input"],
Cell[96681, 2557, 1377, 36, 66, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[98095, 2598, 101, 1, 37, "Subsection"],
Cell[98199, 2601, 623, 17, 42, "Input"],
Cell[CellGroupData[{
Cell[98847, 2622, 689, 16, 40, "Input"],
Cell[CellGroupData[{
Cell[99561, 2642, 455, 6, 30, "Print"],
Cell[100019, 2650, 611, 11, 30, "Print"],
Cell[100633, 2663, 455, 6, 30, "Print"],
Cell[101091, 2671, 611, 11, 30, "Print"],
Cell[101705, 2684, 455, 6, 30, "Print"],
Cell[102163, 2692, 543, 9, 30, "Print"],
Cell[102709, 2703, 455, 6, 30, "Print"],
Cell[103167, 2711, 547, 9, 30, "Print"],
Cell[103717, 2722, 455, 6, 30, "Print"],
Cell[104175, 2730, 544, 9, 30, "Print"],
Cell[104722, 2741, 455, 6, 30, "Print"],
Cell[105180, 2749, 543, 9, 30, "Print"],
Cell[105726, 2760, 455, 6, 30, "Print"],
Cell[106184, 2768, 545, 9, 30, "Print"],
Cell[106732, 2779, 455, 6, 30, "Print"],
Cell[107190, 2787, 548, 9, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107787, 2802, 993, 22, 42, "Input"],
Cell[CellGroupData[{
Cell[108805, 2828, 91, 1, 30, "Print"],
Cell[108899, 2831, 165, 3, 30, "Print"],
Cell[109067, 2836, 91, 1, 30, "Print"],
Cell[109161, 2839, 167, 3, 30, "Print"],
Cell[109331, 2844, 91, 1, 30, "Print"],
Cell[109425, 2847, 164, 3, 30, "Print"],
Cell[109592, 2852, 91, 1, 30, "Print"],
Cell[109686, 2855, 165, 3, 30, "Print"],
Cell[109854, 2860, 91, 1, 30, "Print"],
Cell[109948, 2863, 166, 3, 30, "Print"],
Cell[110117, 2868, 91, 1, 30, "Print"],
Cell[110211, 2871, 166, 3, 30, "Print"],
Cell[110380, 2876, 93, 1, 30, "Print"],
Cell[110476, 2879, 165, 3, 30, "Print"],
Cell[110644, 2884, 93, 1, 30, "Print"],
Cell[110740, 2887, 165, 3, 30, "Print"],
Cell[110908, 2892, 91, 1, 30, "Print"],
Cell[111002, 2895, 167, 3, 30, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111230, 2905, 99, 1, 51, "Subsection"],
Cell[111332, 2908, 5279, 120, 363, "Input"],
Cell[CellGroupData[{
Cell[116636, 3032, 186, 3, 40, "Input"],
Cell[116825, 3037, 4071, 67, 1167, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

